Kinematic space for conical defects

Kinematic space can be used as an intermediate step in the AdS/CFT dictionary and lends itself naturally to the description of diffeomorphism invariant quantities. From the bulk it has been defined as the space of boundary anchored geodesics, and from the boundary as the space of pairs of CFT points. When the bulk is not globally AdS$_3$ the appearance of non-minimal geodesics leads to ambiguities in these definitions. In this work conical defect spacetimes are considered as an example where non-minimal geodesics are common. From the bulk it is found that the conical defect kinematic space can be obtained from the AdS$_3$ kinematic space by the same quotient under which one obtains the defect from AdS$_3$. The resulting kinematic space is one of many equivalent fundamental regions. From the boundary the conical defect kinematic space can be determined by breaking up OPE blocks into contributions from individual bulk geodesics. A duality is established between partial OPE blocks and bulk fields integrated over individual geodesics, minimal or non-minimal.

==> anc/CD_Geodesics_Kinematic_Space.cdf <==
(* Content-type: application/vnd.wolfram.cdf.text *)

(*** Wolfram CDF File ***)
(* http://www.wolfram.com/cdf *)

(* CreatedBy='Mathematica 11.0' *)

(*************************************************************************)
(*                                                                       *)
(*  The Mathematica License under which this file was created prohibits  *)
(*  restricting third parties in receipt of this file from republishing  *)
(*  or redistributing it by any means, including but not limited to      *)
(*  rights management or terms of use, without the express consent of    *)
(*  Wolfram Research, Inc. For additional information concerning CDF     *)
(*  licensing and redistribution see:                                    *)
(*                                                                       *)
(*        www.wolfram.com/cdf/adopting-cdf/licensing-options.html        *)
(*                                                                       *)
(*************************************************************************)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[      1064,         20]
NotebookDataLength[     39147,        798]
NotebookOptionsPosition[     39610,        791]
NotebookOutlinePosition[     40111,        812]
CellTagsIndexPosition[     40068,        809]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 DynamicModuleBox[{$CellContext`\[Alpha]$$ = Rational[1, 12] 
  Pi, $CellContext`\[Theta]$$ = Rational[1, 6] Pi, $CellContext`n$$ = 
  3, $CellContext`x$$ = 
  Cos[$CellContext`n$$ $CellContext`\[Theta]$$], $CellContext`y$$ = 
  Sin[$CellContext`n$$ $CellContext`\[Theta]$$], $CellContext`x1$$ = 
  Cos[$CellContext`\[Theta]$$], $CellContext`y1$$ = 
  Sin[$CellContext`\[Theta]$$], $CellContext`arrows$$ = 
  True, $CellContext`windLines$$ = True, $CellContext`nonInt$$ = False}, 
  TagBox[GridBox[{
     {
      TemplateBox[{TemplateBox[{
          InterpretationBox[
           StyleBox[
            GridBox[{{
               SliderBox[
                
                Dynamic[$CellContext`n$$, If[
                 Abs[# - Round[#]] < 0.1, $CellContext`n$$ = 
                  Round[#], $CellContext`n$$ = #]& ], 
                Dynamic[
                 If[$CellContext`nonInt$$, {1, 5, 0.1}, {1, 5, 1}]], 
                Appearance -> Automatic, DefaultBaseStyle -> "LabeledSlider"], 
               InputFieldBox[
                
                Dynamic[$CellContext`n$$, If[
                 Abs[# - Round[#]] < 0.1, $CellContext`n$$ = 
                  Round[#], $CellContext`n$$ = #]& ], Appearance -> 
                "Frameless", ContinuousAction -> True, DefaultBaseStyle -> 
                "LabeledSlider", FieldSize -> {{5, 10}, {1, 2}}, ImageMargins -> 
                0]}}, AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             ColumnSpacings -> 1, BaselinePosition -> {{1, 1}, Axis}], 
            Deployed -> True, FontFamily :> 
            CurrentValue["ControlsFontFamily"], StripOnInput -> False], 
           LabeledSlider[
            
            Dynamic[$CellContext`n$$, If[
             Abs[# - Round[#]] < 0.1, $CellContext`n$$ = 
              Round[#], $CellContext`n$$ = #]& ], 
            Dynamic[
             If[$CellContext`nonInt$$, {1, 5, 0.1}, {1, 5, 1}]]]], "\"N\""}, 
         "Labeled", DisplayFunction -> (GridBox[{{
             ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"], 
             TagBox[
              ItemBox[
               PaneBox[
                TagBox[#, "SkipImageSizeLevel"], 
                Alignment -> {Center, Baseline}, BaselinePosition -> 
                Baseline], DefaultBaseStyle -> "Labeled"], 
              "SkipImageSizeLevel"]}}, 
           GridBoxAlignment -> {
            "Columns" -> {{Center}}, "Rows" -> {{Center}}}, AutoDelete -> 
           False, GridBoxItemSize -> {
            "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
           BaselinePosition -> {1, 2}]& ), 
         InterpretationFunction -> (RowBox[{"Labeled", "[", 
            RowBox[{#, ",", #2, ",", "Left"}], "]"}]& )],CheckboxBox[
         Dynamic[$CellContext`nonInt$$]],InterpretationBox[
         Cell[
          BoxData[
           FormBox["\"Allow Non-Integer N\"", TextForm]], "InlineText"], 
         Text["Allow Non-Integer N"]]},
       "RowDefault"]},
     {
      TemplateBox[{TemplateBox[{
          InterpretationBox[
           StyleBox[
            GridBox[{{
               SliderBox[
                Dynamic[$CellContext`\[Alpha]$$], {0, 
                 Dynamic[Pi - 0.01], 0.01}, Appearance -> Automatic, 
                DefaultBaseStyle -> "LabeledSlider"], 
               InputFieldBox[
                Dynamic[$CellContext`\[Alpha]$$], Appearance -> "Frameless", 
                ContinuousAction -> True, DefaultBaseStyle -> "LabeledSlider",
                 FieldSize -> {{5, 10}, {1, 2}}, ImageMargins -> 0]}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             ColumnSpacings -> 1, BaselinePosition -> {{1, 1}, Axis}], 
            Deployed -> True, FontFamily :> 
            CurrentValue["ControlsFontFamily"], StripOnInput -> False], 
           LabeledSlider[
            Dynamic[$CellContext`\[Alpha]$$], {0, 
             Dynamic[Pi - 0.01], 0.01}]], "\"\[Alpha]\""}, "Labeled", 
         DisplayFunction -> (GridBox[{{
             ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"], 
             TagBox[
              ItemBox[
               PaneBox[
                TagBox[#, "SkipImageSizeLevel"], 
                Alignment -> {Center, Baseline}, BaselinePosition -> 
                Baseline], DefaultBaseStyle -> "Labeled"], 
              "SkipImageSizeLevel"]}}, 
           GridBoxAlignment -> {
            "Columns" -> {{Center}}, "Rows" -> {{Center}}}, AutoDelete -> 
           False, GridBoxItemSize -> {
            "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
           BaselinePosition -> {1, 2}]& ), 
         InterpretationFunction -> (RowBox[{"Labeled", "[", 
            RowBox[{#, ",", #2, ",", "Left"}], "]"}]& )],CheckboxBox[
         Dynamic[$CellContext`windLines$$]],InterpretationBox[
         Cell[
          BoxData[
           FormBox["\"Winding Number Lines\"", TextForm]], "InlineText"], 
         Text["Winding Number Lines"]]},
       "RowDefault"]},
     {
      TemplateBox[{TemplateBox[{
          InterpretationBox[
           StyleBox[
            GridBox[{{
               SliderBox[
                Dynamic[$CellContext`\[Theta]$$], {0, 
                 Dynamic[2 (Pi/$CellContext`n$$)], 0.01}, Appearance -> 
                Automatic, DefaultBaseStyle -> "LabeledSlider"], 
               InputFieldBox[
                Dynamic[$CellContext`\[Theta]$$], Appearance -> "Frameless", 
                ContinuousAction -> True, DefaultBaseStyle -> "LabeledSlider",
                 FieldSize -> {{5, 10}, {1, 2}}, ImageMargins -> 0]}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             ColumnSpacings -> 1, BaselinePosition -> {{1, 1}, Axis}], 
            Deployed -> True, FontFamily :> 
            CurrentValue["ControlsFontFamily"], StripOnInput -> False], 
           LabeledSlider[
            Dynamic[$CellContext`\[Theta]$$], {0, 
             Dynamic[2 (Pi/$CellContext`n$$)], 0.01}]], "\"\[Theta]\""}, 
         "Labeled", DisplayFunction -> (GridBox[{{
             ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"], 
             TagBox[
              ItemBox[
               PaneBox[
                TagBox[#, "SkipImageSizeLevel"], 
                Alignment -> {Center, Baseline}, BaselinePosition -> 
                Baseline], DefaultBaseStyle -> "Labeled"], 
              "SkipImageSizeLevel"]}}, 
           GridBoxAlignment -> {
            "Columns" -> {{Center}}, "Rows" -> {{Center}}}, AutoDelete -> 
           False, GridBoxItemSize -> {
            "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
           BaselinePosition -> {1, 2}]& ), 
         InterpretationFunction -> (RowBox[{"Labeled", "[", 
            RowBox[{#, ",", #2, ",", "Left"}], "]"}]& )],CheckboxBox[
         Dynamic[$CellContext`arrows$$]],InterpretationBox[
         Cell[
          BoxData[
           FormBox["\"Orientation Indicator\"", TextForm]], "InlineText"], 
         Text["Orientation Indicator"]]},
       "RowDefault"]},
     {
      TemplateBox[{LocatorPaneBox[
         Dynamic[{$CellContext`x1$$, $CellContext`y1$$}, ($CellContext`\
\[Theta]$$ = $CellContext`thetaN[
            RegionNearest[
             Circle[{0, 0}, 1], #], 1])& ], 
         DynamicBox[
          ToBoxes[
           Show[{
             $CellContext`gd[$CellContext`\[Alpha]$$, $CellContext`\[Theta]$$,
               1, $CellContext`arrows$$], $CellContext`disk, 
             $CellContext`wedgeLines[$CellContext`n$$]}, Axes -> False, 
            PlotRange -> All, ImageSize -> Medium], StandardForm]], 
         Appearance -> GraphicsBox[{
            GrayLevel[0], 
            DiskBox[{0, 0}, 0.1]}, ImageSize -> 10]],LocatorPaneBox[
         Dynamic[{$CellContext`x$$, $CellContext`y$$}, \
($CellContext`\[Theta]$$ = $CellContext`thetaN[
            RegionNearest[
             Circle[{0, 0}, 1], #], $CellContext`n$$])& ], 
         DynamicBox[
          ToBoxes[
           Show[{
             $CellContext`gd[$CellContext`\[Alpha]$$, \
$CellContext`\[Theta]$$, $CellContext`n$$, $CellContext`arrows$$], \
$CellContext`disk, 
             $CellContext`dot[$CellContext`n$$]}, Axes -> False, PlotRange -> 
            All, ImageSize -> Medium], StandardForm]], Appearance -> 
         GraphicsBox[{
            GrayLevel[0], 
            DiskBox[{0, 0}, 0.1]}, ImageSize -> 10]],LocatorPaneBox[
         Dynamic[{$CellContext`\[Theta]$$, $CellContext`\[Alpha]$$}], 
         DynamicBox[
          ToBoxes[
           Show[
            $CellContext`ks[$CellContext`\[Alpha]$$, $CellContext`\[Theta]$$, \
$CellContext`n$$], 
            $CellContext`subr[$CellContext`n$$, $CellContext`windLines$$]], 
           StandardForm]], Appearance -> None]},
       "RowDefault"]}
    },
    DefaultBaseStyle->"Column",
    GridBoxAlignment->{"Columns" -> {{Left}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Column"],
  DynamicModuleValues:>{},
  Initialization:>{$CellContext`thetaN[{
       Pattern[$CellContext`x, 
        Blank[]], 
       Pattern[$CellContext`y, 
        Blank[]]}, 
      Pattern[$CellContext`n, 
       Blank[]]] := 
    If[ArcTan[$CellContext`x, $CellContext`y] < 
      0, (ArcTan[$CellContext`x, $CellContext`y] + 2 Pi)/$CellContext`n, 
      ArcTan[$CellContext`x, $CellContext`y]/$CellContext`n], $CellContext`gd[
     
      Pattern[$CellContext`\[Alpha], 
       Blank[]], 
      Pattern[$CellContext`\[Theta], 
       Blank[]], 
      Pattern[$CellContext`n, 
       Blank[]], 
      Pattern[$CellContext`arrows, 
       Blank[]]] := If[$CellContext`arrows, 
      If[$CellContext`\[Alpha] < Pi/2, 
       ReplaceAll[
        $CellContext`gdplot[$CellContext`\[Alpha], $CellContext`\[Theta], \
$CellContext`n], Line[
          Pattern[$CellContext`z, 
           Blank[]]] :> {
          Arrowheads[{{Automatic, 0.5, 
             ReplaceAll[$CellContext`\[Wolf], Opacity[
                Blank[]] :> Sequence[]]}}], 
          Arrow[$CellContext`z]}], 
       ReplaceAll[
        $CellContext`gdplot[$CellContext`\[Alpha], $CellContext`\[Theta], \
$CellContext`n], Line[
          Pattern[$CellContext`z, 
           Blank[]]] :> {
          Arrowheads[{{-Automatic, 0.5, 
             ReplaceAll[$CellContext`\[Wolf], Opacity[
                Blank[]] :> Sequence[]]}}], 
          Arrow[$CellContext`z]}]], 
      $CellContext`gdplot[$CellContext`\[Alpha], $CellContext`\[Theta], \
$CellContext`n]], $CellContext`gdplot[
      Pattern[$CellContext`\[Alpha], 
       Blank[]], 
      Pattern[$CellContext`\[Theta], 
       Blank[]], 
      Pattern[$CellContext`n, 
       Blank[]]] := PolarPlot[
      If[$CellContext`\[Alpha] < Pi/2, 
       $CellContext`r[$CellContext`\[Alpha], -$CellContext`\[Theta], \
$CellContext`n], -$CellContext`r[$CellContext`\[Alpha], \
-$CellContext`\[Theta], $CellContext`n]], {$CellContext`t, -(($CellContext`n 
          Pi)/2 - $CellContext`n $CellContext`\[Theta]), ($CellContext`n Pi)/
        2 + $CellContext`n $CellContext`\[Theta]}, PlotStyle -> {
        $CellContext`setColor[$CellContext`\[Alpha], $CellContext`n], 
        Thickness[0.02]}], $CellContext`r[
      Pattern[$CellContext`\[Alpha], 
       Blank[]], 
      Pattern[$CellContext`\[Theta], 
       Blank[]], 
      Pattern[$CellContext`n, 
       Blank[]]] := ($CellContext`n 
      Sqrt[1 + Tan[$CellContext`\[Theta] + \
$CellContext`t/$CellContext`n]^2])/(
     Sqrt[$CellContext`n^2 Tan[$CellContext`\[Alpha]]^2 - $CellContext`n^2 
       Tan[$CellContext`\[Theta] + $CellContext`t/$CellContext`n]^2] (1 + 
      Sqrt[1 + ($CellContext`n^2 (1 + 
           Tan[$CellContext`\[Theta] + \
$CellContext`t/$CellContext`n]^2))/($CellContext`n^2 
          Tan[$CellContext`\[Alpha]]^2 - $CellContext`n^2 
         Tan[$CellContext`\[Theta] + $CellContext`t/$CellContext`n]^2)])), \
$CellContext`setColor[
      Pattern[$CellContext`\[Alpha], 
       Blank[]], 
      Pattern[$CellContext`n, 
       Blank[]]] := If[
      Or[$CellContext`\[Alpha] < Pi/(2 $CellContext`n), $CellContext`\[Alpha] > 
       Pi - Pi/(2 $CellContext`n)], Red, 
      If[
       Or[$CellContext`\[Alpha] < 
        2 (Pi/(2 $CellContext`n)), $CellContext`\[Alpha] > 
        Pi - 2 (Pi/(2 $CellContext`n))], 
       Lighter[Orange], 
       If[
        Or[$CellContext`\[Alpha] < 
         3 (Pi/(2 $CellContext`n)), $CellContext`\[Alpha] > 
         Pi - 3 (Pi/(2 $CellContext`n))], Green, 
        If[
         Or[$CellContext`\[Alpha] < 
          4 (Pi/(2 $CellContext`n)), $CellContext`\[Alpha] > 
          Pi - 4 (Pi/(2 $CellContext`n))], Blue, 
         Purple]]]], $CellContext`\[Wolf] = Graphics[{
       Opacity[0.5], 
       FilledCurve[{
         BSplineCurve[{{-0.5740000000000001, 0.}, {-1.268, 
           0.4950000000000001}, {-2, 1}}], 
         BSplineCurve[{{-2, 1}, {-1.134, 0.6499999999999999}, {0, 0}}], 
         BSplineCurve[{{0, 0}, {-1.134, -0.6499999999999999}, {-2, -1}}], 
         BSplineCurve[{{-2, -1}, {-1.268, -0.4950000000000001}, \
{-0.5740000000000001, 0.}}]}]}], $CellContext`disk = 
    Graphics[{{{}, {}}, {}, {{{}, {}, 
         Annotation[{
           Hue[0.67, 0.6, 0.6], 
           Directive[
            AbsoluteThickness[1.6], 
            GrayLevel[0], 
            Thickness[0.01]], 
           Line[CompressedData["
1:eJw1m3c41f///42KyChKpaKFFBWl3aOiYWRENLyzUkJmkbJSUih7ZCayZWbz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            "]]}, 
          "Charting`Private`Tag$52842#1"]}}, {}, {{{}, {}, {}, {}}, {}}}, {
      PlotRange -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
       PlotRangePadding -> Scaled[0.02], DisplayFunction -> Identity, Axes -> 
       True, AxesOrigin -> {0, 0}, 
       CoordinatesToolOptions -> {"DisplayFunction" -> ({
           Sqrt[Part[#, 1]^2 + Part[#, 2]^2], 
           Mod[
            ArcTan[
             Part[#, 1], 
             Part[#, 2]], 2 Pi]}& ), "CopiedValueFunction" -> ({
           Sqrt[Part[#, 1]^2 + Part[#, 2]^2], 
           Mod[
            ArcTan[
             Part[#, 1], 
             Part[#, 2]], 2 Pi]}& )}, DisplayFunction :> Identity, 
       FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
       GridLinesStyle -> Directive[
         GrayLevel[0.5, 0.4]], 
       Method -> {
        "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
         "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
           Directive[
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[1.6]], 
           Directive[
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[1.6]], 
           Directive[
            RGBColor[0.560181, 0.691569, 0.194885], 
            AbsoluteThickness[1.6]], 
           Directive[
            RGBColor[0.922526, 0.385626, 0.209179], 
            AbsoluteThickness[1.6]], 
           Directive[
            RGBColor[0.528488, 0.470624, 0.701351], 
            AbsoluteThickness[1.6]], 
           Directive[
            RGBColor[0.772079, 0.431554, 0.102387], 
            AbsoluteThickness[1.6]], 
           Directive[
            RGBColor[0.363898, 0.618501, 0.782349], 
            AbsoluteThickness[1.6]], 
           Directive[
            RGBColor[1, 0.75, 0], 
            AbsoluteThickness[1.6]], 
           Directive[
            RGBColor[0.647624, 0.37816, 0.614037], 
            AbsoluteThickness[1.6]], 
           Directive[
            RGBColor[0.571589, 0.586483, 0.], 
            AbsoluteThickness[1.6]], 
           Directive[
            RGBColor[0.915, 0.3325, 0.2125], 
            AbsoluteThickness[1.6]], 
           Directive[
            RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
            AbsoluteThickness[1.6]], 
           Directive[
            RGBColor[
            0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
            AbsoluteThickness[1.6]], 
           Directive[
            RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
            AbsoluteThickness[1.6]], 
           Directive[
            RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
            AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
         "RangePadding" -> Scaled[0.05]}, 
       PlotRange -> {{-0.9999998831351729, 1.}, {-0.9999998592812047, 
        0.9999998782744886}}, PlotRangeClipping -> True, 
       PlotRangePadding -> {
         Scaled[0.02], 
         Scaled[0.02]}, 
       Ticks -> {Automatic, Automatic}}], $CellContext`wedgeLines[
      Pattern[$CellContext`n, 
       Blank[]]] := Graphics[{Dashed, 
       If[$CellContext`n > 1, 
        If[
         IntegerQ[$CellContext`n], 
         Table[
          Line[{{0, 0}, {
             Cos[($CellContext`i 2) (Pi/$CellContext`n)], 
             
             Sin[($CellContext`i 2) (
               Pi/$CellContext`n)]}}], {$CellContext`i, $CellContext`n}], {
          Line[{{0, 0}, {1, 0}}], 
          Line[{{0, 0}, {
             Cos[2 (Pi/$CellContext`n)], 
             Sin[2 (Pi/$CellContext`n)]}}]}], Nothing]}], $CellContext`dot[
      Pattern[$CellContext`n, 
       Blank[]]] := If[$CellContext`n > 1, 
      PolarPlot[0.015, {$CellContext`t, 0, 2 Pi}, PlotStyle -> {Black, 
         Thickness[0.013]}], Nothing], $CellContext`ks[
      Pattern[$CellContext`\[Alpha], 
       Blank[]], 
      Pattern[$CellContext`\[Theta], 
       Blank[]], 
      Pattern[$CellContext`n, 
       Blank[]]] := 
    ListPlot[{{$CellContext`\[Theta], $CellContext`\[Alpha]}}, Frame -> True, 
      FrameTicks -> {{{0, Pi/2, Pi}, None}, {{0, Pi/2, Pi, (3/2) Pi, 2 Pi}, 
         None}}, PlotRange -> {{0, 2 Pi}, {0, Pi}}, ImageSize -> 500, 
      AspectRatio -> 0.5, PlotStyle -> {
        $CellContext`setColor[$CellContext`\[Alpha], $CellContext`n]}, 
      FrameLabel -> {"\[Theta]", "\[Alpha]"}], $CellContext`subr[
      Pattern[$CellContext`n, 
       Blank[]]] := Graphics[{
       Line[{{2 (Pi/$CellContext`n), 0}, {2 (Pi/$CellContext`n), Pi}}], {
       Dashed, 
        Table[
         Line[{{0, $CellContext`i (Pi/(2 $CellContext`n))}, {
           2 (Pi/$CellContext`n), $CellContext`i (Pi/(
             2 $CellContext`n))}}], {$CellContext`i, 2 $CellContext`n - 
          1}]}}], $CellContext`subr[
      Pattern[$CellContext`n, 
       Blank[]], 
      Pattern[$CellContext`windLines, 
       Blank[]]] := Graphics[{
       Line[{{2 (Pi/$CellContext`n), 0}, {2 (Pi/$CellContext`n), Pi}}], 
       If[$CellContext`windLines, {Dashed, 
         Line[{{0, Pi/2}, {2 (Pi/$CellContext`n), Pi/2}}]}, Nothing], 
       If[$CellContext`windLines, {Dashed, {
          Table[
           
           Line[{{0, $CellContext`i (Pi/(2 $CellContext`n))}, {
             2 (Pi/$CellContext`n), $CellContext`i (Pi/(
               2 $CellContext`n))}}], {$CellContext`i, $CellContext`n}], 
          Table[
           
           Line[{{0, Pi - $CellContext`i (Pi/(2 $CellContext`n))}, {
             2 (Pi/$CellContext`n), 
              Pi - $CellContext`i (Pi/(
               2 $CellContext`n))}}], {$CellContext`i, $CellContext`n}]}}, 
        Nothing]}]}]], "Output"],

Cell[TextData[{
 "Left: Geodesics in the Poincar\[EAcute] disk ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[DoubleStruckCapitalH]", "2"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ". Dot on boundary shows center angle \[Theta] for given orientation. Dashed \
lines are identified to obtain conical defect.\nCenter: Geodesics in constant \
time slice of conical defect. Color changes for different winding numbers.\n\
Right: Kinematic space of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[DoubleStruckCapitalH]", "2"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", with vertical conical defect fundamental region. Dashed lines delineate \
regions of different winding number.\n\nClick and drag on kinematic space to \
see corresponding geodesics. Click and drag on either circle to rotate."
}], "Text"]
},
WindowSize->{1369, 772},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Visible->True,
ScrollingOptions->{"VerticalScrollRange"->Fit},
ShowCellBracket->Automatic,
CellContext->Notebook,
TrackCellChangeTimes->False,
FrontEndVersion->"11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[1464, 33, 37309, 737, 471, "Output"],
Cell[38776, 772, 830, 17, 110, "Text"]
}
]
*)

(* NotebookSignature NxDFDJ6mF#rdwDwWv@66L@Mu *)


==> anc/CD_Geodesics_Kinematic_Space.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     82226,       1831]
NotebookOptionsPosition[     81769,       1810]
NotebookOutlinePosition[     82127,       1826]
CellTagsIndexPosition[     82084,       1823]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Demonstration", " ", "of", " ", "conical", " ", "defect", " ", 
      "geodesics", " ", "and", " ", "kinematic", " ", "space"}], " ", "-", 
     " ", 
     RowBox[{"Jesse", " ", 
      RowBox[{"C", ".", " ", "Cresswell"}]}], " ", "-", " ", 
     RowBox[{"Aug", ".", " ", "10"}]}], ",", " ", "2017"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"r", " ", "=", " ", 
    RowBox[{"Polar", " ", "eqauation", " ", "for", " ", "geodesic", " ", 
     RowBox[{"(", 
      RowBox[{"\[Alpha]", ",", "\[Theta]"}], ")"}], " ", "in", " ", 
     "constant", " ", "time", " ", "slice", " ", "of", " ", "static", " ", 
     "conical", " ", "defect", " ", "of", " ", "strength", " ", 
     RowBox[{"n", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"r", "[", 
      RowBox[{"\[Alpha]_", ",", "\[Theta]_", ",", "n_"}], "]"}], ":=", 
     FractionBox[
      RowBox[{"n", " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         SuperscriptBox[
          RowBox[{"Tan", "[", 
           RowBox[{"\[Theta]", "+", 
            FractionBox["t", "n"]}], "]"}], "2"]}]]}], 
      RowBox[{
       SqrtBox[
        RowBox[{
         RowBox[{
          SuperscriptBox["n", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Alpha]", "]"}], "2"]}], "-", 
         RowBox[{
          SuperscriptBox["n", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", 
            RowBox[{"\[Theta]", "+", 
             FractionBox["t", "n"]}], "]"}], "2"]}]}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox["n", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox[
                RowBox[{"Tan", "[", 
                 RowBox[{"\[Theta]", "+", 
                  FractionBox["t", "n"]}], "]"}], "2"]}], ")"}]}], 
            RowBox[{
             RowBox[{
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox[
               RowBox[{"Tan", "[", "\[Alpha]", "]"}], "2"]}], "-", 
             RowBox[{
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox[
               RowBox[{"Tan", "[", 
                RowBox[{"\[Theta]", "+", 
                 FractionBox["t", "n"]}], "]"}], "2"]}]}]]}]]}], ")"}]}]]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Change", " ", "some", " ", 
      RowBox[{"objects", "'"}], " ", "Appearance"}], ",", " ", 
     RowBox[{
     "Locator", " ", "loc", " ", "and", " ", "Arrowhead", " ", "h"}]}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"loc", ":=", 
     RowBox[{"Graphics", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Black", ",", 
         RowBox[{"Disk", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", ".1"}], "]"}]}], "}"}], ",", 
       
       RowBox[{"ImageSize", "\[Rule]", "10"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"DynamicModule", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "top", ",", "baseMid", ",", "rightBase", ",", "outerMidRight", ",", 
        "innerMidRight"}], "}"}], ",", 
      RowBox[{"Manipulate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"top", "=", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"baseMid", "=", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], " ", "baseMid"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"rightBase", "=", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}]}], "}"}], " ", "leftBase"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"outerMidRight", "=", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}]}], "}"}], " ", "outerMidLeft"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"innerMidRight", "=", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}]}], "}"}], " ", "innerMidLeft"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"h", "=", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Opacity", "[", "0.5", "]"}], ",", 
             RowBox[{"FilledCurve", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"BSplineCurve", "[", 
                 RowBox[{"{", 
                  RowBox[{"baseMid", ",", "innerMidLeft", ",", "leftBase"}], 
                  "}"}], "]"}], ",", 
                RowBox[{"BSplineCurve", "[", 
                 RowBox[{"{", 
                  RowBox[{"leftBase", ",", "outerMidLeft", ",", "top"}], 
                  "}"}], "]"}], ",", 
                RowBox[{"BSplineCurve", "[", 
                 RowBox[{"{", 
                  RowBox[{"top", ",", "outerMidRight", ",", "rightBase"}], 
                  "}"}], "]"}], ",", 
                RowBox[{"BSplineCurve", "[", 
                 RowBox[{"{", 
                  RowBox[{"rightBase", ",", "innerMidRight", ",", "baseMid"}],
                   "}"}], "]"}]}], "}"}], "]"}]}], "}"}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"baseMid", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "2"}], ",", "0"}], "}"}]}], "}"}], ",", 
          "Locator"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"innerMidLeft", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "2"}], ",", "0.5"}], "}"}]}], "}"}], ",", 
          "Locator"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"leftBase", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "2"}], ",", "1"}], "}"}]}], "}"}], ",", 
          "Locator"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"outerMidLeft", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", 
          "Locator"}], "}"}]}], "]"}]}], "]"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Wolf]", "=", 
     TagBox[
      StyleBox[
       RowBox[{"Graphics", "[", 
        RowBox[{"List", "[", 
         RowBox[{
          RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
          RowBox[{"FilledCurve", "[", 
           RowBox[{"List", "[", 
            RowBox[{
             RowBox[{"BSplineCurve", "[", 
              RowBox[{"List", "[", 
               RowBox[{
                RowBox[{"List", "[", 
                 RowBox[{
                  RowBox[{"-", "0.5740000000000001`"}], ",", "0.`"}], "]"}], 
                ",", 
                RowBox[{"List", "[", 
                 RowBox[{
                  RowBox[{"-", "1.268`"}], ",", "0.4950000000000001`"}], 
                 "]"}], ",", 
                RowBox[{"List", "[", 
                 RowBox[{
                  RowBox[{"-", "2"}], ",", "1"}], "]"}]}], "]"}], "]"}], ",", 
             
             RowBox[{"BSplineCurve", "[", 
              RowBox[{"List", "[", 
               RowBox[{
                RowBox[{"List", "[", 
                 RowBox[{
                  RowBox[{"-", "2"}], ",", "1"}], "]"}], ",", 
                RowBox[{"List", "[", 
                 RowBox[{
                  RowBox[{"-", "1.134`"}], ",", "0.6499999999999999`"}], 
                 "]"}], ",", 
                RowBox[{"List", "[", 
                 RowBox[{"0", ",", "0"}], "]"}]}], "]"}], "]"}], ",", 
             RowBox[{"BSplineCurve", "[", 
              RowBox[{"List", "[", 
               RowBox[{
                RowBox[{"List", "[", 
                 RowBox[{"0", ",", "0"}], "]"}], ",", 
                RowBox[{"List", "[", 
                 RowBox[{
                  RowBox[{"-", "1.134`"}], ",", 
                  RowBox[{"-", "0.6499999999999999`"}]}], "]"}], ",", 
                RowBox[{"List", "[", 
                 RowBox[{
                  RowBox[{"-", "2"}], ",", 
                  RowBox[{"-", "1"}]}], "]"}]}], "]"}], "]"}], ",", 
             RowBox[{"BSplineCurve", "[", 
              RowBox[{"List", "[", 
               RowBox[{
                RowBox[{"List", "[", 
                 RowBox[{
                  RowBox[{"-", "2"}], ",", 
                  RowBox[{"-", "1"}]}], "]"}], ",", 
                RowBox[{"List", "[", 
                 RowBox[{
                  RowBox[{"-", "1.268`"}], ",", 
                  RowBox[{"-", "0.4950000000000001`"}]}], "]"}], ",", 
                RowBox[{"List", "[", 
                 RowBox[{
                  RowBox[{"-", "0.5740000000000001`"}], ",", "0.`"}], "]"}]}],
                "]"}], "]"}]}], "]"}], "]"}]}], "]"}], "]"}],
       ShowSpecialCharacters->False,
       ShowStringCharacters->True,
       NumberMarks->True],
      FullForm]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"setColor", "[", 
      RowBox[{"\[Alpha]_", ",", "n_"}], "]"}], ":=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Alpha]", "<", 
         FractionBox["Pi", 
          RowBox[{"2", "n"}]]}], "||", 
        RowBox[{"\[Alpha]", ">", 
         RowBox[{"Pi", "-", 
          FractionBox["Pi", 
           RowBox[{"2", "n"}]]}]}]}], ",", "Red", ",", "\[IndentingNewLine]", 
       
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Alpha]", "<", 
           RowBox[{"2", 
            FractionBox["Pi", 
             RowBox[{"2", "n"}]]}]}], "||", 
          RowBox[{"\[Alpha]", ">", 
           RowBox[{"Pi", "-", 
            RowBox[{"2", 
             FractionBox["Pi", 
              RowBox[{"2", "n"}]]}]}]}]}], ",", 
         RowBox[{"Lighter", "[", "Orange", "]"}], ",", "\[IndentingNewLine]", 
         
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Alpha]", "<", 
             RowBox[{"3", 
              FractionBox["Pi", 
               RowBox[{"2", "n"}]]}]}], "||", 
            RowBox[{"\[Alpha]", ">", 
             RowBox[{"Pi", "-", 
              RowBox[{"3", 
               FractionBox["Pi", 
                RowBox[{"2", "n"}]]}]}]}]}], ",", "Green", ",", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Alpha]", "<", 
               RowBox[{"4", 
                FractionBox["Pi", 
                 RowBox[{"2", "n"}]]}]}], "||", 
              RowBox[{"\[Alpha]", ">", 
               RowBox[{"Pi", "-", 
                RowBox[{"4", 
                 FractionBox["Pi", 
                  RowBox[{"2", "n"}]]}]}]}]}], ",", "Blue", ",", "Purple"}], 
            "]"}]}], "]"}]}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Some", " ", "coordinate", " ", "conversions"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"thetaN", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x_", ",", "y_"}], "}"}], ",", "n_"}], "]"}], ":=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"ArcTan", "[", 
         RowBox[{"x", ",", "y"}], "]"}], "<", "0"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ArcTan", "[", 
           RowBox[{"x", ",", "y"}], "]"}], "+", 
          RowBox[{"2", "Pi"}]}], ")"}], "/", "n"}], ",", 
       RowBox[{
        RowBox[{"ArcTan", "[", 
         RowBox[{"x", ",", "y"}], "]"}], "/", "n"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"X", "[", 
      RowBox[{"\[Theta]_", ",", "n_"}], "]"}], ":=", 
     RowBox[{"Cos", "[", 
      RowBox[{"n", " ", "\[Theta]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Y", "[", 
      RowBox[{"\[Theta]_", ",", "n_"}], "]"}], ":=", 
     RowBox[{"Sin", "[", 
      RowBox[{"n", " ", "\[Theta]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Draw", " ", "disks"}], ",", " ", 
     RowBox[{"centre", " ", "dot"}], ",", " ", 
     RowBox[{"wedge", " ", "lines"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"disk", "=", 
     RowBox[{"PolarPlot", "[", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", 
         RowBox[{"2", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Black", ",", 
          RowBox[{"Thickness", "[", "0.01", "]"}]}], "}"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"dot", "[", "n_", "]"}], ":=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"n", ">", "1"}], ",", 
       RowBox[{"PolarPlot", "[", 
        RowBox[{"0.015", ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", "0", ",", 
           RowBox[{"2", "Pi"}]}], "}"}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"Black", ",", 
            RowBox[{"Thickness", "[", "0.013", "]"}]}], "}"}]}]}], "]"}], ",",
        "Nothing"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"wedgeLines", "[", "n_", "]"}], ":=", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", 
       RowBox[{"Dashed", ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"n", ">", "1"}], ",", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"IntegerQ", "[", "n", "]"}], ",", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"Line", "[", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"Cos", "[", 
                    RowBox[{"i", " ", "2", 
                    FractionBox["Pi", "n"]}], "]"}], ",", 
                   RowBox[{"Sin", "[", 
                    RowBox[{"i", " ", "2", 
                    FractionBox["Pi", "n"]}], "]"}]}], "}"}]}], "}"}], "]"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "n"}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Line", "[", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "0"}], "}"}]}], "}"}], "]"}], ",", 
              RowBox[{"Line", "[", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"Cos", "[", 
                    RowBox[{"2", 
                    FractionBox["Pi", "n"]}], "]"}], ",", 
                   RowBox[{"Sin", "[", 
                    RowBox[{"2", 
                    FractionBox["Pi", "n"]}], "]"}]}], "}"}]}], "}"}], 
               "]"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
          "Nothing"}], "]"}]}], "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{"(*", 
    RowBox[{
    "Plot", " ", "geodesic", " ", "in", " ", "range", " ", "so", " ", "that", 
     " ", "it", " ", "meets", " ", "the", " ", "disk"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"gdplot", "[", 
      RowBox[{"\[Alpha]_", ",", "\[Theta]_", ",", "n_"}], "]"}], ":=", 
     RowBox[{"PolarPlot", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"\[Alpha]", "<", 
          FractionBox["Pi", "2"]}], ",", 
         RowBox[{"r", "[", 
          RowBox[{"\[Alpha]", ",", 
           RowBox[{"-", "\[Theta]"}], ",", "n"}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"r", "[", 
           RowBox[{"\[Alpha]", ",", 
            RowBox[{"-", "\[Theta]"}], ",", "n"}], "]"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", 
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"n", " ", "Pi"}], "2"], "-", 
            RowBox[{"n", " ", "\[Theta]"}]}], ")"}]}], ",", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"n", " ", "Pi"}], "2"], "+", 
           RowBox[{"n", " ", "\[Theta]"}]}], ")"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"setColor", "[", 
           RowBox[{"\[Alpha]", ",", "n"}], "]"}], ",", 
          RowBox[{"Thickness", "[", "0.02", "]"}]}], "}"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"gd", "[", 
      RowBox[{"\[Alpha]_", ",", "\[Theta]_", ",", "n_", ",", "arrows_"}], 
      "]"}], ":=", 
     RowBox[{"If", "[", 
      RowBox[{"arrows", ",", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"\[Alpha]", "<", 
          FractionBox["Pi", "2"]}], ",", 
         RowBox[{
          RowBox[{"gdplot", "[", 
           RowBox[{"\[Alpha]", ",", "\[Theta]", ",", "n"}], "]"}], "/.", 
          RowBox[{
           RowBox[{"Line", "[", "z_", "]"}], "\[RuleDelayed]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Arrowheads", "[", 
              RowBox[{"{", 
               RowBox[{"{", 
                RowBox[{"Automatic", ",", "0.5", ",", 
                 RowBox[{"\[Wolf]", "/.", 
                  RowBox[{
                   RowBox[{"Opacity", "[", "_", "]"}], "\[RuleDelayed]", 
                   RowBox[{"Sequence", "[", "]"}]}]}]}], "}"}], "}"}], "]"}], 
             ",", 
             RowBox[{"Arrow", "[", "z", "]"}]}], "}"}]}]}], ",", 
         RowBox[{
          RowBox[{"gdplot", "[", 
           RowBox[{"\[Alpha]", ",", "\[Theta]", ",", "n"}], "]"}], "/.", 
          RowBox[{
           RowBox[{"Line", "[", "z_", "]"}], "\[RuleDelayed]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Arrowheads", "[", 
              RowBox[{"{", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "Automatic"}], ",", "0.5", ",", 
                 RowBox[{"\[Wolf]", "/.", 
                  RowBox[{
                   RowBox[{"Opacity", "[", "_", "]"}], "\[RuleDelayed]", 
                   RowBox[{"Sequence", "[", "]"}]}]}]}], "}"}], "}"}], "]"}], 
             ",", 
             RowBox[{"Arrow", "[", "z", "]"}]}], "}"}]}]}]}], "]"}], 
       "\[IndentingNewLine]", ",", 
       RowBox[{"gdplot", "[", 
        RowBox[{"\[Alpha]", ",", "\[Theta]", ",", "n"}], "]"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Draw", " ", "KS", " ", "rectangle", " ", "and", " ", "winding", " ", 
     "number", " ", "lines"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ks", "[", 
      RowBox[{"\[Alpha]_", ",", "\[Theta]_", ",", "n_"}], "]"}], ":=", 
     RowBox[{"ListPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"\[Theta]", ",", "\[Alpha]"}], "}"}], "}"}], ",", 
       RowBox[{"Frame", "\[Rule]", "True"}], ",", 
       RowBox[{"FrameTicks", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{"Pi", "/", "2"}], ",", "Pi"}], "}"}], ",", "None"}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{"Pi", "/", "2"}], ",", "Pi", ",", 
              RowBox[{
               RowBox[{"3", "/", "2"}], " ", "Pi"}], ",", 
              RowBox[{"2", "Pi"}]}], "}"}], ",", "None"}], "}"}]}], "}"}]}], 
       ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"2", "Pi"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "Pi"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "500"}], ",", 
       RowBox[{"AspectRatio", "\[Rule]", "0.5"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"setColor", "[", 
          RowBox[{"\[Alpha]", ",", "n"}], "]"}], "}"}]}], ",", 
       RowBox[{"FrameLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"\"\<\[Theta]\>\"", ",", "\"\<\[Alpha]\>\""}], "}"}]}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"subr", "[", 
      RowBox[{"n_", ",", "windLines_"}], "]"}], ":=", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"Pi", "/", "n"}]}], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"Pi", "/", "n"}]}], ",", "Pi"}], "}"}]}], "}"}], "]"}], 
        ",", 
        RowBox[{"If", "[", 
         RowBox[{"windLines", ",", 
          RowBox[{"{", 
           RowBox[{"Dashed", ",", 
            RowBox[{"Line", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", 
                 RowBox[{"Pi", "/", "2"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"2", 
                  RowBox[{"Pi", "/", "n"}]}], ",", 
                 RowBox[{"Pi", "/", "2"}]}], "}"}]}], "}"}], "]"}]}], "}"}], 
          ",", "Nothing"}], "]"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{"windLines", ",", 
          RowBox[{"{", 
           RowBox[{"Dashed", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"Line", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{"i", 
                    FractionBox["Pi", 
                    RowBox[{"2", "n"}]]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"Pi", "/", "n"}]}], ",", 
                    RowBox[{"i", 
                    FractionBox["Pi", 
                    RowBox[{"2", "n"}]]}]}], "}"}]}], "}"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "n"}], "}"}]}], "]"}], ",", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"Line", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{"Pi", "-", 
                    RowBox[{"i", 
                    FractionBox["Pi", 
                    RowBox[{"2", "n"}]]}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"Pi", "/", "n"}]}], ",", 
                    RowBox[{"Pi", "-", 
                    RowBox[{"i", 
                    FractionBox["Pi", 
                    RowBox[{"2", "n"}]]}]}]}], "}"}]}], "}"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "n"}], "}"}]}], "]"}]}], "}"}]}], "}"}], 
          ",", "Nothing"}], "]"}]}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 Editable->False,
 CellOpen->False,
 CellChangeTimes->{
  3.711304147898817*^9, 3.71130418472095*^9, {3.711305348864524*^9, 
   3.7113054148886223`*^9}, {3.7113111544071207`*^9, 
   3.7113111946381893`*^9}, {3.7113113441364307`*^9, 3.711311388631393*^9}, {
   3.711311468367841*^9, 3.711311488400799*^9}, {3.711311671367897*^9, 
   3.71131167816212*^9}, {3.711312041382963*^9, 3.711312054702416*^9}, {
   3.711314919326675*^9, 3.711314952379331*^9}, {3.7113150299268827`*^9, 
   3.711315030268209*^9}, {3.711315677197489*^9, 3.711315681761511*^9}, {
   3.7113157322115803`*^9, 3.711315766657946*^9}, {3.7113158048119297`*^9, 
   3.711315804939417*^9}, {3.71131587483932*^9, 3.711315878426186*^9}, {
   3.711361821849368*^9, 3.711361841559486*^9}, {3.7113618969357157`*^9, 
   3.711361944008232*^9}, {3.711362553120297*^9, 3.711362585254875*^9}, {
   3.711362621313292*^9, 3.711362866552039*^9}, {3.711362897121719*^9, 
   3.711362898000272*^9}, {3.711362942825898*^9, 3.711363158166975*^9}, {
   3.711363195259275*^9, 3.7113632378583*^9}, {3.711363269340393*^9, 
   3.7113632698980207`*^9}, {3.711363331867309*^9, 3.71136336196277*^9}, {
   3.7113634453627567`*^9, 3.711363479290619*^9}, {3.711363596188129*^9, 
   3.7113635984281054`*^9}, {3.7113636574035473`*^9, 3.711363694429682*^9}, {
   3.7113643688268023`*^9, 3.711364392799974*^9}, {3.711364562914959*^9, 
   3.7113646306635723`*^9}, 3.711364935331748*^9, {3.711365628565284*^9, 
   3.711365670241592*^9}, {3.71136573216441*^9, 3.711365739954075*^9}, {
   3.7113657782680807`*^9, 3.711365781218275*^9}, {3.7113664132577763`*^9, 
   3.711366425175119*^9}, {3.711369485168084*^9, 3.711369506990706*^9}, {
   3.7113695549603148`*^9, 3.71136960110538*^9}, {3.711370207212595*^9, 
   3.711370209554139*^9}, 3.711370295685356*^9, {3.711370367384077*^9, 
   3.7113704022759113`*^9}, {3.7113704659753857`*^9, 3.711370470156591*^9}, {
   3.711371108795713*^9, 3.711371110921033*^9}, {3.711371150324387*^9, 
   3.7113711587767467`*^9}, {3.711378065223247*^9, 3.7113781905286427`*^9}, {
   3.711378496981455*^9, 3.711378499675356*^9}, {3.7113786071385193`*^9, 
   3.7113786190976877`*^9}, {3.711378683021784*^9, 3.711378761629355*^9}, {
   3.711378865092716*^9, 3.711378879464383*^9}, {3.7113789354060287`*^9, 
   3.7113789408445597`*^9}, 3.7113790480238123`*^9, {3.71137910282297*^9, 
   3.711379198973567*^9}, 3.711379337602046*^9, {3.7113795621801043`*^9, 
   3.711379562738748*^9}, 3.711379801777179*^9, {3.7113798465636187`*^9, 
   3.711379887170487*^9}, {3.71138044754526*^9, 3.711380460158369*^9}, {
   3.711380499902644*^9, 3.71138050754233*^9}, {3.711381110176538*^9, 
   3.711381130767151*^9}, {3.711383274781004*^9, 3.7113832781964808`*^9}, 
   3.711383775280497*^9, {3.711384674533852*^9, 3.711384715251061*^9}, {
   3.7113847453628387`*^9, 3.711384925526239*^9}, {3.7113854334672813`*^9, 
   3.7113854336259003`*^9}, {3.711386197401862*^9, 3.711386201880073*^9}, {
   3.7113862322666388`*^9, 3.711386303766595*^9}, {3.711386476228446*^9, 
   3.711386483584934*^9}, {3.7113874623133574`*^9, 3.711387522778219*^9}, {
   3.711389128618588*^9, 3.711389172569756*^9}, {3.7113900524437428`*^9, 
   3.711390074698813*^9}, {3.711390202258276*^9, 3.711390229163541*^9}, {
   3.7116434828850317`*^9, 3.711643485152985*^9}, {3.711643649439028*^9, 
   3.7116437266939497`*^9}, {3.711643783762182*^9, 3.7116438099847393`*^9}, {
   3.711643855415929*^9, 3.71164390183566*^9}, {3.7116439411862698`*^9, 
   3.711643975256185*^9}, {3.711644411173609*^9, 3.711644420986641*^9}, {
   3.711644748298593*^9, 3.7116447692723303`*^9}, {3.711644833333263*^9, 
   3.7116448386659737`*^9}, {3.7116448790111513`*^9, 3.711644879685175*^9}, {
   3.711644978218917*^9, 3.711644980600828*^9}, {3.711645255471263*^9, 
   3.711645256241395*^9}, {3.711645342534285*^9, 3.711645371972527*^9}, {
   3.7116454714521008`*^9, 3.711645517671191*^9}, {3.711645569441484*^9, 
   3.711645593313512*^9}, {3.711645994153598*^9, 3.711645994314595*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DynamicModule", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Alpha]", "=", 
      FractionBox["Pi", "12"]}], ",", 
     RowBox[{"\[Theta]", "=", 
      FractionBox["Pi", "6"]}], ",", 
     RowBox[{"n", "=", "3"}], ",", 
     RowBox[{"x", "=", 
      RowBox[{"X", "[", 
       RowBox[{"\[Theta]", ",", "n"}], "]"}]}], ",", 
     RowBox[{"y", "=", 
      RowBox[{"Y", "[", 
       RowBox[{"\[Theta]", ",", "n"}], "]"}]}], ",", 
     RowBox[{"x1", "=", 
      RowBox[{"X", "[", 
       RowBox[{"\[Theta]", ",", "1"}], "]"}]}], ",", 
     RowBox[{"y1", "=", 
      RowBox[{"Y", "[", 
       RowBox[{"\[Theta]", ",", "1"}], "]"}]}], ",", 
     RowBox[{"arrows", "=", "True"}], ",", 
     RowBox[{"windLines", "=", "True"}], ",", 
     RowBox[{"nonInt", "=", "False"}]}], "}"}], ",", 
   RowBox[{"Column", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Row", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Labeled", "[", 
          RowBox[{
           RowBox[{"Slider", "[", 
            RowBox[{
             RowBox[{"Dynamic", "[", 
              RowBox[{"n", ",", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Abs", "[", 
                    RowBox[{"#", "-", 
                    RowBox[{"Round", "[", "#", "]"}]}], "]"}], "<", "0.1"}], 
                  ",", 
                  RowBox[{"n", "=", 
                   RowBox[{"Round", "[", "#", "]"}]}], ",", 
                  RowBox[{"n", "=", "#"}]}], "]"}], "&"}]}], "]"}], ",", 
             RowBox[{"Dynamic", "[", 
              RowBox[{"If", "[", 
               RowBox[{"nonInt", ",", 
                RowBox[{"{", 
                 RowBox[{"1", ",", "5", ",", "0.1"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"1", ",", "5", ",", "1"}], "}"}]}], "]"}], "]"}], 
             ",", 
             RowBox[{"Appearance", "\[Rule]", "\"\<Labeled\>\""}]}], "]"}], 
           ",", "\"\<N\>\"", ",", "Left"}], "]"}], ",", 
         RowBox[{"Checkbox", "[", 
          RowBox[{"Dynamic", "[", "nonInt", "]"}], "]"}], ",", 
         RowBox[{"Text", "[", "\"\<Allow Non-Integer N\>\"", "]"}]}], "}"}], 
       "]"}], ",", 
      RowBox[{"Row", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Labeled", "[", 
          RowBox[{
           RowBox[{"Slider", "[", 
            RowBox[{
             RowBox[{"Dynamic", "[", "\[Alpha]", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", " ", 
               RowBox[{"Dynamic", "[", " ", 
                RowBox[{"Pi", "-", "0.01"}], "]"}], ",", "0.01"}], "}"}], ",", 
             RowBox[{"Appearance", "\[Rule]", "\"\<Labeled\>\""}]}], "]"}], 
           ",", "\"\<\[Alpha]\>\"", ",", "Left"}], "]"}], ",", 
         RowBox[{"Checkbox", "[", 
          RowBox[{"Dynamic", "[", "windLines", "]"}], "]"}], ",", 
         RowBox[{"Text", "[", "\"\<Winding Number Lines\>\"", "]"}]}], "}"}], 
       "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Row", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Labeled", "[", 
          RowBox[{
           RowBox[{"Slider", "[", 
            RowBox[{
             RowBox[{"Dynamic", "[", "\[Theta]", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{"Dynamic", "[", 
                RowBox[{"2", 
                 FractionBox["Pi", "n"]}], "]"}], ",", "0.01"}], "}"}], ",", 
             RowBox[{"Appearance", "\[Rule]", "\"\<Labeled\>\""}]}], "]"}], 
           ",", "\"\<\[Theta]\>\"", ",", "Left"}], "]"}], ",", 
         RowBox[{"Checkbox", "[", 
          RowBox[{"Dynamic", "[", "arrows", "]"}], "]"}], ",", 
         RowBox[{"Text", "[", "\"\<Orientation Indicator\>\"", "]"}]}], "}"}],
        "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Labeled", "[", 
         RowBox[{
          RowBox[{"Slider", "[", 
           RowBox[{
            RowBox[{"Dynamic", "[", 
             RowBox[{
              RowBox[{"X", "[", 
               RowBox[{"\[Theta]", ",", "n"}], "]"}], ",", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Theta]", "=", 
                 FractionBox[
                  RowBox[{"ArcCos", "[", "#", "]"}], "n"]}], ")"}], " ", 
               "&"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
            RowBox[{"Appearance", "\[Rule]", "\"\<Labeled\>\""}]}], "]"}], 
          ",", "\"\<x\>\"", ",", "Left"}], "]"}], ",", "\[IndentingNewLine]", 
        
        RowBox[{"Labeled", "[", 
         RowBox[{
          RowBox[{"Slider", "[", 
           RowBox[{
            RowBox[{"Dynamic", "[", 
             RowBox[{
              RowBox[{"Y", "[", 
               RowBox[{"\[Theta]", ",", "n"}], "]"}], ",", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Theta]", "=", 
                 FractionBox[
                  RowBox[{"ArcSin", "[", "#", "]"}], "n"]}], ")"}], " ", 
               "&"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
            RowBox[{"Appearance", "\[Rule]", "\"\<Labeled\>\""}]}], "]"}], 
          ",", "\"\<y\>\"", ",", "Left"}], "]"}], ","}], "*)"}], 
      "\[IndentingNewLine]", "  ", "\[IndentingNewLine]", 
      RowBox[{"Row", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"LocatorPane", "[", 
          RowBox[{
           RowBox[{"Dynamic", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"x1", ",", "y1"}], "}"}], ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[Theta]", "=", 
                RowBox[{"thetaN", "[", 
                 RowBox[{
                  RowBox[{"RegionNearest", "[", 
                   RowBox[{
                    RowBox[{"Circle", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", "1"}], "]"}], ",", 
                    "#"}], "]"}], ",", "1"}], "]"}]}], ")"}], "&"}]}], "]"}], 
           ",", "\[IndentingNewLine]", 
           RowBox[{"Dynamic", "[", 
            RowBox[{"Show", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"gd", "[", 
                 RowBox[{
                 "\[Alpha]", ",", " ", "\[Theta]", ",", "1", ",", "arrows"}], 
                 "]"}], ",", "disk", ",", 
                RowBox[{"wedgeLines", "[", "n", "]"}]}], "}"}], ",", 
              RowBox[{"Axes", "\[Rule]", "False"}], ",", 
              RowBox[{"PlotRange", "->", "All"}], ",", 
              RowBox[{"ImageSize", "\[Rule]", "Medium"}]}], "]"}], "]"}], ",", 
           RowBox[{"Appearance", "\[Rule]", "loc"}]}], "]"}], ",", 
         RowBox[{"LocatorPane", "[", 
          RowBox[{
           RowBox[{"Dynamic", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"x", ",", "y"}], "}"}], ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[Theta]", "=", 
                RowBox[{"thetaN", "[", 
                 RowBox[{
                  RowBox[{"RegionNearest", "[", 
                   RowBox[{
                    RowBox[{"Circle", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", "1"}], "]"}], ",", 
                    "#"}], "]"}], ",", "n"}], "]"}]}], ")"}], "&"}]}], "]"}], 
           ",", 
           RowBox[{"Dynamic", "[", 
            RowBox[{"Show", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"gd", "[", 
                 RowBox[{
                 "\[Alpha]", ",", "\[Theta]", ",", "n", ",", "arrows"}], 
                 "]"}], ",", "disk", ",", 
                RowBox[{"dot", "[", "n", "]"}]}], "}"}], ",", 
              RowBox[{"Axes", "\[Rule]", "False"}], ",", 
              RowBox[{"PlotRange", "->", "All"}], ",", 
              RowBox[{"ImageSize", "\[Rule]", "Medium"}]}], "]"}], "]"}], ",", 
           RowBox[{"Appearance", "\[Rule]", "loc"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"LocatorPane", "[", 
          RowBox[{
           RowBox[{"Dynamic", "[", 
            RowBox[{"{", 
             RowBox[{"\[Theta]", ",", "\[Alpha]"}], "}"}], "]"}], ",", 
           RowBox[{"Dynamic", "[", 
            RowBox[{"Show", "[", 
             RowBox[{
              RowBox[{"ks", "[", 
               RowBox[{"\[Alpha]", ",", "\[Theta]", ",", "n"}], "]"}], ",", 
              RowBox[{"subr", "[", 
               RowBox[{"n", ",", "windLines"}], "]"}]}], "]"}], "]"}], ",", 
           RowBox[{"Appearance", "\[Rule]", "None"}]}], "]"}]}], "}"}], 
       "]"}]}], "\[IndentingNewLine]", "}"}], "]"}], ",", 
   RowBox[{"SaveDefinitions", "\[Rule]", "True"}]}], "]"}]], "Input",
 Editable->False,
 CellOpen->False,
 CellChangeTimes->{{3.7113112664874973`*^9, 3.7113113088221827`*^9}, {
   3.711311407905263*^9, 3.7113114141315947`*^9}, {3.711311453105453*^9, 
   3.711311453759261*^9}, {3.711311687697019*^9, 3.7113117103771887`*^9}, {
   3.711311780724493*^9, 3.711311781097666*^9}, {3.711315001678809*^9, 
   3.711315007517626*^9}, {3.711315160495378*^9, 3.7113151632135963`*^9}, {
   3.7113151937898693`*^9, 3.711315197212872*^9}, {3.711315323217732*^9, 
   3.7113154091348543`*^9}, {3.7113154392577047`*^9, 3.711315469631933*^9}, {
   3.7113155128885183`*^9, 3.711315541680867*^9}, {3.711315686137492*^9, 
   3.711315698201*^9}, {3.711315788671465*^9, 3.711315793457821*^9}, {
   3.711315862353084*^9, 3.711315868756653*^9}, {3.711315903556676*^9, 
   3.711315959338559*^9}, {3.7113619536405783`*^9, 3.7113619566005163`*^9}, {
   3.7113619908587227`*^9, 3.71136203510316*^9}, {3.711362505112914*^9, 
   3.711362521701826*^9}, {3.711362659624958*^9, 3.7113627114877*^9}, 
   3.71136303608249*^9, {3.7113631454099073`*^9, 3.7113631493867197`*^9}, {
   3.711363257605781*^9, 3.711363267201867*^9}, {3.7113633966605387`*^9, 
   3.711363406770357*^9}, 3.711363558461502*^9, {3.711365675609746*^9, 
   3.7113656760249767`*^9}, 3.711367529659841*^9, {3.711367594036097*^9, 
   3.711367634735157*^9}, {3.711367666882862*^9, 3.7113677110156*^9}, {
   3.7113679501160192`*^9, 3.711367976857835*^9}, {3.7113680279236526`*^9, 
   3.711368101884076*^9}, {3.711368747706756*^9, 3.711368792104329*^9}, {
   3.7113696267348433`*^9, 3.711369649720152*^9}, {3.711369731833433*^9, 
   3.7113698354480753`*^9}, {3.7113700210434513`*^9, 3.711370054902614*^9}, {
   3.71137018075851*^9, 3.711370234638432*^9}, {3.711371163307526*^9, 
   3.711371166737361*^9}, {3.711375948749119*^9, 3.711375951345087*^9}, {
   3.7113760464764223`*^9, 3.711376049049704*^9}, {3.7113763750617447`*^9, 
   3.7113764208917837`*^9}, {3.711376465577012*^9, 3.711376469949307*^9}, {
   3.7113765293663607`*^9, 3.711376714456448*^9}, {3.7113767476914787`*^9, 
   3.711376755603963*^9}, {3.711376803145729*^9, 3.711376805471418*^9}, {
   3.71137737838925*^9, 3.71137740417056*^9}, {3.711377576029922*^9, 
   3.711377599404541*^9}, {3.7113776956398687`*^9, 3.711377700702002*^9}, {
   3.711377846359996*^9, 3.711377849854278*^9}, {3.71137797475919*^9, 
   3.711377999583123*^9}, {3.711378100962179*^9, 3.711378126303996*^9}, {
   3.711378193723116*^9, 3.711378194016241*^9}, 3.7113784789089823`*^9, {
   3.711378946805422*^9, 3.711379027357849*^9}, {3.711379579281311*^9, 
   3.711379605073381*^9}, {3.7113796511540737`*^9, 3.711379651302617*^9}, {
   3.7113796825819197`*^9, 3.711379682921191*^9}, {3.7113819228210087`*^9, 
   3.7113819238248253`*^9}, {3.711382385878645*^9, 3.711382388883915*^9}, {
   3.71138258362453*^9, 3.7113826047279*^9}, {3.7113826731029987`*^9, 
   3.7113826734453297`*^9}, {3.71138371621418*^9, 3.711383717109638*^9}, {
   3.711383757638137*^9, 3.711383758284526*^9}, {3.711386517682414*^9, 
   3.711386605953916*^9}, {3.711386706612631*^9, 3.711386755426107*^9}, {
   3.71138678670337*^9, 3.7113867896899242`*^9}, {3.7113868216264343`*^9, 
   3.711386821917675*^9}, 3.711386924101934*^9, {3.7113870248597803`*^9, 
   3.711387039302897*^9}, {3.711387083364831*^9, 3.7113870853025703`*^9}, {
   3.7113871604398127`*^9, 3.711387196253612*^9}, {3.7113872417355423`*^9, 
   3.7113872572132463`*^9}, {3.7113873390890913`*^9, 3.711387359282237*^9}, {
   3.711387553383635*^9, 3.711387555001659*^9}, {3.711387653075276*^9, 
   3.711387653390107*^9}, {3.7113877003955717`*^9, 3.71138770096939*^9}, {
   3.7113877378751593`*^9, 3.711387768841711*^9}, 3.711387927653571*^9, {
   3.711388004182044*^9, 3.711388137210703*^9}, {3.71138825032122*^9, 
   3.7113882559572067`*^9}, {3.711389226476632*^9, 3.711389226791338*^9}, {
   3.711389847075492*^9, 3.711389847452718*^9}, {3.7113900940519953`*^9, 
   3.711390111170845*^9}, {3.7113901411807413`*^9, 3.7113901988739643`*^9}, {
   3.711643278638135*^9, 3.711643278909308*^9}, {3.711644056356257*^9, 
   3.711644229836385*^9}, {3.711644291414443*^9, 3.711644295459137*^9}, {
   3.71164435068011*^9, 3.711644357572975*^9}, 3.711644851901587*^9, {
   3.711644885403158*^9, 3.711644886418837*^9}, 3.711645004155282*^9, {
   3.7116452285353413`*^9, 3.711645231276181*^9}}],

Cell[BoxData[
 DynamicModuleBox[{$CellContext`\[Alpha]$$ = Rational[1, 12] 
  Pi, $CellContext`\[Theta]$$ = Rational[1, 6] Pi, $CellContext`n$$ = 
  3, $CellContext`x$$ = 
  Cos[$CellContext`n$$ $CellContext`\[Theta]$$], $CellContext`y$$ = 
  Sin[$CellContext`n$$ $CellContext`\[Theta]$$], $CellContext`x1$$ = 
  Cos[$CellContext`\[Theta]$$], $CellContext`y1$$ = 
  Sin[$CellContext`\[Theta]$$], $CellContext`arrows$$ = 
  True, $CellContext`windLines$$ = True, $CellContext`nonInt$$ = False}, 
  TagBox[GridBox[{
     {
      TemplateBox[{TemplateBox[{
          InterpretationBox[
           StyleBox[
            GridBox[{{
               SliderBox[
                
                Dynamic[$CellContext`n$$, If[
                 Abs[# - Round[#]] < 0.1, $CellContext`n$$ = 
                  Round[#], $CellContext`n$$ = #]& ], 
                Dynamic[
                 If[$CellContext`nonInt$$, {1, 5, 0.1}, {1, 5, 1}]], 
                Appearance -> Automatic, DefaultBaseStyle -> "LabeledSlider"], 
               InputFieldBox[
                
                Dynamic[$CellContext`n$$, If[
                 Abs[# - Round[#]] < 0.1, $CellContext`n$$ = 
                  Round[#], $CellContext`n$$ = #]& ], Appearance -> 
                "Frameless", ContinuousAction -> True, DefaultBaseStyle -> 
                "LabeledSlider", FieldSize -> {{5, 10}, {1, 2}}, ImageMargins -> 
                0]}}, AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             ColumnSpacings -> 1, BaselinePosition -> {{1, 1}, Axis}], 
            Deployed -> True, FontFamily :> 
            CurrentValue["ControlsFontFamily"], StripOnInput -> False], 
           LabeledSlider[
            
            Dynamic[$CellContext`n$$, If[
             Abs[# - Round[#]] < 0.1, $CellContext`n$$ = 
              Round[#], $CellContext`n$$ = #]& ], 
            Dynamic[
             If[$CellContext`nonInt$$, {1, 5, 0.1}, {1, 5, 1}]]]], "\"N\""}, 
         "Labeled", DisplayFunction -> (GridBox[{{
             ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"], 
             TagBox[
              ItemBox[
               PaneBox[
                TagBox[#, "SkipImageSizeLevel"], 
                Alignment -> {Center, Baseline}, BaselinePosition -> 
                Baseline], DefaultBaseStyle -> "Labeled"], 
              "SkipImageSizeLevel"]}}, 
           GridBoxAlignment -> {
            "Columns" -> {{Center}}, "Rows" -> {{Center}}}, AutoDelete -> 
           False, GridBoxItemSize -> {
            "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
           BaselinePosition -> {1, 2}]& ), 
         InterpretationFunction -> (RowBox[{"Labeled", "[", 
            RowBox[{#, ",", #2, ",", "Left"}], "]"}]& )],CheckboxBox[
         Dynamic[$CellContext`nonInt$$]],InterpretationBox[
         Cell[
          BoxData[
           FormBox["\"Allow Non-Integer N\"", TextForm]], "InlineText"], 
         Text["Allow Non-Integer N"]]},
       "RowDefault"]},
     {
      TemplateBox[{TemplateBox[{
          InterpretationBox[
           StyleBox[
            GridBox[{{
               SliderBox[
                Dynamic[$CellContext`\[Alpha]$$], {0, 
                 Dynamic[Pi - 0.01], 0.01}, Appearance -> Automatic, 
                DefaultBaseStyle -> "LabeledSlider"], 
               InputFieldBox[
                Dynamic[$CellContext`\[Alpha]$$], Appearance -> "Frameless", 
                ContinuousAction -> True, DefaultBaseStyle -> "LabeledSlider",
                 FieldSize -> {{5, 10}, {1, 2}}, ImageMargins -> 0]}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             ColumnSpacings -> 1, BaselinePosition -> {{1, 1}, Axis}], 
            Deployed -> True, FontFamily :> 
            CurrentValue["ControlsFontFamily"], StripOnInput -> False], 
           LabeledSlider[
            Dynamic[$CellContext`\[Alpha]$$], {0, 
             Dynamic[Pi - 0.01], 0.01}]], "\"\[Alpha]\""}, "Labeled", 
         DisplayFunction -> (GridBox[{{
             ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"], 
             TagBox[
              ItemBox[
               PaneBox[
                TagBox[#, "SkipImageSizeLevel"], 
                Alignment -> {Center, Baseline}, BaselinePosition -> 
                Baseline], DefaultBaseStyle -> "Labeled"], 
              "SkipImageSizeLevel"]}}, 
           GridBoxAlignment -> {
            "Columns" -> {{Center}}, "Rows" -> {{Center}}}, AutoDelete -> 
           False, GridBoxItemSize -> {
            "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
           BaselinePosition -> {1, 2}]& ), 
         InterpretationFunction -> (RowBox[{"Labeled", "[", 
            RowBox[{#, ",", #2, ",", "Left"}], "]"}]& )],CheckboxBox[
         Dynamic[$CellContext`windLines$$]],InterpretationBox[
         Cell[
          BoxData[
           FormBox["\"Winding Number Lines\"", TextForm]], "InlineText"], 
         Text["Winding Number Lines"]]},
       "RowDefault"]},
     {
      TemplateBox[{TemplateBox[{
          InterpretationBox[
           StyleBox[
            GridBox[{{
               SliderBox[
                Dynamic[$CellContext`\[Theta]$$], {0, 
                 Dynamic[2 (Pi/$CellContext`n$$)], 0.01}, Appearance -> 
                Automatic, DefaultBaseStyle -> "LabeledSlider"], 
               InputFieldBox[
                Dynamic[$CellContext`\[Theta]$$], Appearance -> "Frameless", 
                ContinuousAction -> True, DefaultBaseStyle -> "LabeledSlider",
                 FieldSize -> {{5, 10}, {1, 2}}, ImageMargins -> 0]}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             ColumnSpacings -> 1, BaselinePosition -> {{1, 1}, Axis}], 
            Deployed -> True, FontFamily :> 
            CurrentValue["ControlsFontFamily"], StripOnInput -> False], 
           LabeledSlider[
            Dynamic[$CellContext`\[Theta]$$], {0, 
             Dynamic[2 (Pi/$CellContext`n$$)], 0.01}]], "\"\[Theta]\""}, 
         "Labeled", DisplayFunction -> (GridBox[{{
             ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"], 
             TagBox[
              ItemBox[
               PaneBox[
                TagBox[#, "SkipImageSizeLevel"], 
                Alignment -> {Center, Baseline}, BaselinePosition -> 
                Baseline], DefaultBaseStyle -> "Labeled"], 
              "SkipImageSizeLevel"]}}, 
           GridBoxAlignment -> {
            "Columns" -> {{Center}}, "Rows" -> {{Center}}}, AutoDelete -> 
           False, GridBoxItemSize -> {
            "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
           BaselinePosition -> {1, 2}]& ), 
         InterpretationFunction -> (RowBox[{"Labeled", "[", 
            RowBox[{#, ",", #2, ",", "Left"}], "]"}]& )],CheckboxBox[
         Dynamic[$CellContext`arrows$$]],InterpretationBox[
         Cell[
          BoxData[
           FormBox["\"Orientation Indicator\"", TextForm]], "InlineText"], 
         Text["Orientation Indicator"]]},
       "RowDefault"]},
     {
      TemplateBox[{LocatorPaneBox[
         Dynamic[{$CellContext`x1$$, $CellContext`y1$$}, ($CellContext`\
\[Theta]$$ = $CellContext`thetaN[
            RegionNearest[
             Circle[{0, 0}, 1], #], 1])& ], 
         DynamicBox[
          ToBoxes[
           Show[{
             $CellContext`gd[$CellContext`\[Alpha]$$, $CellContext`\[Theta]$$,
               1, $CellContext`arrows$$], $CellContext`disk, 
             $CellContext`wedgeLines[$CellContext`n$$]}, Axes -> False, 
            PlotRange -> All, ImageSize -> Medium], StandardForm]], 
         Appearance -> GraphicsBox[{
            GrayLevel[0], 
            DiskBox[{0, 0}, 0.1]}, ImageSize -> 10]],LocatorPaneBox[
         Dynamic[{$CellContext`x$$, $CellContext`y$$}, \
($CellContext`\[Theta]$$ = $CellContext`thetaN[
            RegionNearest[
             Circle[{0, 0}, 1], #], $CellContext`n$$])& ], 
         DynamicBox[
          ToBoxes[
           Show[{
             $CellContext`gd[$CellContext`\[Alpha]$$, \
$CellContext`\[Theta]$$, $CellContext`n$$, $CellContext`arrows$$], \
$CellContext`disk, 
             $CellContext`dot[$CellContext`n$$]}, Axes -> False, PlotRange -> 
            All, ImageSize -> Medium], StandardForm]], Appearance -> 
         GraphicsBox[{
            GrayLevel[0], 
            DiskBox[{0, 0}, 0.1]}, ImageSize -> 10]],LocatorPaneBox[
         Dynamic[{$CellContext`\[Theta]$$, $CellContext`\[Alpha]$$}], 
         DynamicBox[
          ToBoxes[
           Show[
            $CellContext`ks[$CellContext`\[Alpha]$$, $CellContext`\[Theta]$$, \
$CellContext`n$$], 
            $CellContext`subr[$CellContext`n$$, $CellContext`windLines$$]], 
           StandardForm]], Appearance -> None]},
       "RowDefault"]}
    },
    DefaultBaseStyle->"Column",
    GridBoxAlignment->{"Columns" -> {{Left}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Column"],
  DynamicModuleValues:>{},
  Initialization:>{$CellContext`thetaN[{
       Pattern[$CellContext`x, 
        Blank[]], 
       Pattern[$CellContext`y, 
        Blank[]]}, 
      Pattern[$CellContext`n, 
       Blank[]]] := 
    If[ArcTan[$CellContext`x, $CellContext`y] < 
      0, (ArcTan[$CellContext`x, $CellContext`y] + 2 Pi)/$CellContext`n, 
      ArcTan[$CellContext`x, $CellContext`y]/$CellContext`n], $CellContext`gd[
     
      Pattern[$CellContext`\[Alpha], 
       Blank[]], 
      Pattern[$CellContext`\[Theta], 
       Blank[]], 
      Pattern[$CellContext`n, 
       Blank[]], 
      Pattern[$CellContext`arrows, 
       Blank[]]] := If[$CellContext`arrows, 
      If[$CellContext`\[Alpha] < Pi/2, 
       ReplaceAll[
        $CellContext`gdplot[$CellContext`\[Alpha], $CellContext`\[Theta], \
$CellContext`n], Line[
          Pattern[$CellContext`z, 
           Blank[]]] :> {
          Arrowheads[{{Automatic, 0.5, 
             ReplaceAll[$CellContext`\[Wolf], Opacity[
                Blank[]] :> Sequence[]]}}], 
          Arrow[$CellContext`z]}], 
       ReplaceAll[
        $CellContext`gdplot[$CellContext`\[Alpha], $CellContext`\[Theta], \
$CellContext`n], Line[
          Pattern[$CellContext`z, 
           Blank[]]] :> {
          Arrowheads[{{-Automatic, 0.5, 
             ReplaceAll[$CellContext`\[Wolf], Opacity[
                Blank[]] :> Sequence[]]}}], 
          Arrow[$CellContext`z]}]], 
      $CellContext`gdplot[$CellContext`\[Alpha], $CellContext`\[Theta], \
$CellContext`n]], $CellContext`gdplot[
      Pattern[$CellContext`\[Alpha], 
       Blank[]], 
      Pattern[$CellContext`\[Theta], 
       Blank[]], 
      Pattern[$CellContext`n, 
       Blank[]]] := PolarPlot[
      If[$CellContext`\[Alpha] < Pi/2, 
       $CellContext`r[$CellContext`\[Alpha], -$CellContext`\[Theta], \
$CellContext`n], -$CellContext`r[$CellContext`\[Alpha], \
-$CellContext`\[Theta], $CellContext`n]], {$CellContext`t, -(($CellContext`n 
          Pi)/2 - $CellContext`n $CellContext`\[Theta]), ($CellContext`n Pi)/
        2 + $CellContext`n $CellContext`\[Theta]}, PlotStyle -> {
        $CellContext`setColor[$CellContext`\[Alpha], $CellContext`n], 
        Thickness[0.02]}], $CellContext`r[
      Pattern[$CellContext`\[Alpha], 
       Blank[]], 
      Pattern[$CellContext`\[Theta], 
       Blank[]], 
      Pattern[$CellContext`n, 
       Blank[]]] := ($CellContext`n 
      Sqrt[1 + Tan[$CellContext`\[Theta] + \
$CellContext`t/$CellContext`n]^2])/(
     Sqrt[$CellContext`n^2 Tan[$CellContext`\[Alpha]]^2 - $CellContext`n^2 
       Tan[$CellContext`\[Theta] + $CellContext`t/$CellContext`n]^2] (1 + 
      Sqrt[1 + ($CellContext`n^2 (1 + 
           Tan[$CellContext`\[Theta] + \
$CellContext`t/$CellContext`n]^2))/($CellContext`n^2 
          Tan[$CellContext`\[Alpha]]^2 - $CellContext`n^2 
         Tan[$CellContext`\[Theta] + $CellContext`t/$CellContext`n]^2)])), \
$CellContext`setColor[
      Pattern[$CellContext`\[Alpha], 
       Blank[]], 
      Pattern[$CellContext`n, 
       Blank[]]] := If[
      Or[$CellContext`\[Alpha] < Pi/(2 $CellContext`n), $CellContext`\[Alpha] > 
       Pi - Pi/(2 $CellContext`n)], Red, 
      If[
       Or[$CellContext`\[Alpha] < 
        2 (Pi/(2 $CellContext`n)), $CellContext`\[Alpha] > 
        Pi - 2 (Pi/(2 $CellContext`n))], 
       Lighter[Orange], 
       If[
        Or[$CellContext`\[Alpha] < 
         3 (Pi/(2 $CellContext`n)), $CellContext`\[Alpha] > 
         Pi - 3 (Pi/(2 $CellContext`n))], Green, 
        If[
         Or[$CellContext`\[Alpha] < 
          4 (Pi/(2 $CellContext`n)), $CellContext`\[Alpha] > 
          Pi - 4 (Pi/(2 $CellContext`n))], Blue, 
         Purple]]]], $CellContext`\[Wolf] = Graphics[{
       Opacity[0.5], 
       FilledCurve[{
         BSplineCurve[{{-0.5740000000000001, 0.}, {-1.268, 
           0.4950000000000001}, {-2, 1}}], 
         BSplineCurve[{{-2, 1}, {-1.134, 0.6499999999999999}, {0, 0}}], 
         BSplineCurve[{{0, 0}, {-1.134, -0.6499999999999999}, {-2, -1}}], 
         BSplineCurve[{{-2, -1}, {-1.268, -0.4950000000000001}, \
{-0.5740000000000001, 0.}}]}]}], $CellContext`disk = 
    Graphics[{{{}, {}}, {}, {{{}, {}, 
         Annotation[{
           Hue[0.67, 0.6, 0.6], 
           Directive[
            AbsoluteThickness[1.6], 
            GrayLevel[0], 
            Thickness[0.01]], 
           Line[CompressedData["
1:eJw1m3c41f///42KyChKpaKFFBWl3aOiYWRENLyzUkJmkbJSUih7ZCayZWbz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            "]]}, 
          "Charting`Private`Tag$52842#1"]}}, {}, {{{}, {}, {}, {}}, {}}}, {
      PlotRange -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
       PlotRangePadding -> Scaled[0.02], DisplayFunction -> Identity, Axes -> 
       True, AxesOrigin -> {0, 0}, 
       CoordinatesToolOptions -> {"DisplayFunction" -> ({
           Sqrt[Part[#, 1]^2 + Part[#, 2]^2], 
           Mod[
            ArcTan[
             Part[#, 1], 
             Part[#, 2]], 2 Pi]}& ), "CopiedValueFunction" -> ({
           Sqrt[Part[#, 1]^2 + Part[#, 2]^2], 
           Mod[
            ArcTan[
             Part[#, 1], 
             Part[#, 2]], 2 Pi]}& )}, DisplayFunction :> Identity, 
       FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
       GridLinesStyle -> Directive[
         GrayLevel[0.5, 0.4]], 
       Method -> {
        "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
         "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
           Directive[
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[1.6]], 
           Directive[
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[1.6]], 
           Directive[
            RGBColor[0.560181, 0.691569, 0.194885], 
            AbsoluteThickness[1.6]], 
           Directive[
            RGBColor[0.922526, 0.385626, 0.209179], 
            AbsoluteThickness[1.6]], 
           Directive[
            RGBColor[0.528488, 0.470624, 0.701351], 
            AbsoluteThickness[1.6]], 
           Directive[
            RGBColor[0.772079, 0.431554, 0.102387], 
            AbsoluteThickness[1.6]], 
           Directive[
            RGBColor[0.363898, 0.618501, 0.782349], 
            AbsoluteThickness[1.6]], 
           Directive[
            RGBColor[1, 0.75, 0], 
            AbsoluteThickness[1.6]], 
           Directive[
            RGBColor[0.647624, 0.37816, 0.614037], 
            AbsoluteThickness[1.6]], 
           Directive[
            RGBColor[0.571589, 0.586483, 0.], 
            AbsoluteThickness[1.6]], 
           Directive[
            RGBColor[0.915, 0.3325, 0.2125], 
            AbsoluteThickness[1.6]], 
           Directive[
            RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
            AbsoluteThickness[1.6]], 
           Directive[
            RGBColor[
            0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
            AbsoluteThickness[1.6]], 
           Directive[
            RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
            AbsoluteThickness[1.6]], 
           Directive[
            RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
            AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
         "RangePadding" -> Scaled[0.05]}, 
       PlotRange -> {{-0.9999998831351729, 1.}, {-0.9999998592812047, 
        0.9999998782744886}}, PlotRangeClipping -> True, 
       PlotRangePadding -> {
         Scaled[0.02], 
         Scaled[0.02]}, 
       Ticks -> {Automatic, Automatic}}], $CellContext`wedgeLines[
      Pattern[$CellContext`n, 
       Blank[]]] := Graphics[{Dashed, 
       If[$CellContext`n > 1, 
        If[
         IntegerQ[$CellContext`n], 
         Table[
          Line[{{0, 0}, {
             Cos[($CellContext`i 2) (Pi/$CellContext`n)], 
             
             Sin[($CellContext`i 2) (
               Pi/$CellContext`n)]}}], {$CellContext`i, $CellContext`n}], {
          Line[{{0, 0}, {1, 0}}], 
          Line[{{0, 0}, {
             Cos[2 (Pi/$CellContext`n)], 
             Sin[2 (Pi/$CellContext`n)]}}]}], Nothing]}], $CellContext`dot[
      Pattern[$CellContext`n, 
       Blank[]]] := If[$CellContext`n > 1, 
      PolarPlot[0.015, {$CellContext`t, 0, 2 Pi}, PlotStyle -> {Black, 
         Thickness[0.013]}], Nothing], $CellContext`ks[
      Pattern[$CellContext`\[Alpha], 
       Blank[]], 
      Pattern[$CellContext`\[Theta], 
       Blank[]], 
      Pattern[$CellContext`n, 
       Blank[]]] := 
    ListPlot[{{$CellContext`\[Theta], $CellContext`\[Alpha]}}, Frame -> True, 
      FrameTicks -> {{{0, Pi/2, Pi}, None}, {{0, Pi/2, Pi, (3/2) Pi, 2 Pi}, 
         None}}, PlotRange -> {{0, 2 Pi}, {0, Pi}}, ImageSize -> 500, 
      AspectRatio -> 0.5, PlotStyle -> {
        $CellContext`setColor[$CellContext`\[Alpha], $CellContext`n]}, 
      FrameLabel -> {"\[Theta]", "\[Alpha]"}], $CellContext`subr[
      Pattern[$CellContext`n, 
       Blank[]]] := Graphics[{
       Line[{{2 (Pi/$CellContext`n), 0}, {2 (Pi/$CellContext`n), Pi}}], {
       Dashed, 
        Table[
         Line[{{0, $CellContext`i (Pi/(2 $CellContext`n))}, {
           2 (Pi/$CellContext`n), $CellContext`i (Pi/(
             2 $CellContext`n))}}], {$CellContext`i, 2 $CellContext`n - 
          1}]}}], $CellContext`subr[
      Pattern[$CellContext`n, 
       Blank[]], 
      Pattern[$CellContext`windLines, 
       Blank[]]] := Graphics[{
       Line[{{2 (Pi/$CellContext`n), 0}, {2 (Pi/$CellContext`n), Pi}}], 
       If[$CellContext`windLines, {Dashed, 
         Line[{{0, Pi/2}, {2 (Pi/$CellContext`n), Pi/2}}]}, Nothing], 
       If[$CellContext`windLines, {Dashed, {
          Table[
           
           Line[{{0, $CellContext`i (Pi/(2 $CellContext`n))}, {
             2 (Pi/$CellContext`n), $CellContext`i (Pi/(
               2 $CellContext`n))}}], {$CellContext`i, $CellContext`n}], 
          Table[
           
           Line[{{0, Pi - $CellContext`i (Pi/(2 $CellContext`n))}, {
             2 (Pi/$CellContext`n), 
              Pi - $CellContext`i (Pi/(
               2 $CellContext`n))}}], {$CellContext`i, $CellContext`n}]}}, 
        Nothing]}]}]], "Output",
 CellChangeTimes->{
  3.7113870862162*^9, {3.711387120890987*^9, 3.711387135582402*^9}, 
   3.7113871978558893`*^9, 3.711387257735224*^9, {3.711387342595377*^9, 
   3.711387359989667*^9}, 3.711387424093504*^9, {3.711387555757283*^9, 
   3.7113875664779577`*^9}, {3.711387701914753*^9, 3.7113877805046253`*^9}, 
   3.711387928786021*^9, {3.7113880205277987`*^9, 3.711388137880528*^9}, {
   3.711388257115888*^9, 3.711388278524804*^9}, 3.711389227207324*^9, {
   3.711389840041985*^9, 3.711389848089325*^9}, 3.7113900779791937`*^9, {
   3.71139016220393*^9, 3.711390177371257*^9}, 3.711390234387905*^9, 
   3.7116431989557753`*^9, 3.7116432806213207`*^9, 3.711643729596363*^9, {
   3.7116437867131567`*^9, 3.711643813770109*^9}, 3.711643905542945*^9, 
   3.711643968445117*^9, {3.711644071264907*^9, 3.711644138597554*^9}, 
   3.7116441878463182`*^9, {3.711644230408391*^9, 3.7116442544136553`*^9}, {
   3.711644296680974*^9, 3.711644320959113*^9}, 3.711644358664324*^9, 
   3.7116444258252993`*^9, 3.711644529252574*^9, 3.7116447769123487`*^9, {
   3.711644865039906*^9, 3.711644919957222*^9}, {3.711644983256794*^9, 
   3.711645005123712*^9}, 3.7116452629238234`*^9, 3.711645350937562*^9, 
   3.711645497802533*^9, {3.7116455750679417`*^9, 3.7116455960249853`*^9}, 
   3.71164594872121*^9, 3.711646211031743*^9}]
}, Open  ]],

Cell[TextData[{
 "Left: Geodesics in the Poincar\[EAcute] disk ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[DoubleStruckCapitalH]", "2"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ". Dot on boundary shows center angle \[Theta] for given orientation. Dashed \
lines are identified to obtain conical defect.\nCenter: Geodesics in constant \
time slice of conical defect. Color changes for different winding numbers.\n\
Right: Kinematic space of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[DoubleStruckCapitalH]", "2"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", with vertical conical defect fundamental region. Dashed lines delineate \
regions of different winding number.\n\nClick and drag on kinematic space to \
see corresponding geodesics. Click and drag on either circle to rotate."
}], "Text",
 CellChangeTimes->{{3.71164461155265*^9, 3.711644630714451*^9}, {
   3.711644826133973*^9, 3.7116448268998823`*^9}, {3.711645026605685*^9, 
   3.7116452378481083`*^9}, {3.711645621834837*^9, 3.7116456730833693`*^9}, {
   3.711645736299903*^9, 3.711645905893386*^9}, {3.711646027496283*^9, 
   3.711646077238607*^9}, 3.71164613181531*^9, {3.711646173353591*^9, 
   3.711646183631608*^9}}]
},
WindowSize->{1388, 800},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 28009, 715, 19, "Input",
 CellOpen->False],
Cell[CellGroupData[{
Cell[28592, 739, 13315, 285, 19, "Input",
 CellOpen->False],
Cell[41910, 1026, 38622, 756, 471, "Output"]
}, Open  ]],
Cell[80547, 1785, 1218, 23, 110, "Text"]
}
]
*)


